Universal gates with wires in a row

We give some optimal size generating sets for the group generated by shifts and local permutations on the binary full shift. We show that a single generator, namely the fully asynchronous application of the elementary cellular automaton 57 (or, by symmetry, ECA 99), suffices in addition to the shift. In the terminology of logical gates, we have a single reversible gate whose shifts generate all (finitary) reversible gates on infinitely many binary-valued wires that lie in a row and cannot (a priori) be rearranged. We classify pairs of words $u, v$ such that the gate swapping these two words, together with the shift and the bit flip, generates all local permutations. As a corollary, we obtain analogous results in the case where the wires are arranged on a cycle, confirming a conjecture of Macauley-McCammond-Mortveit and Vielhaber.

==> anc/checker.py <==
def a(l):
    if l[0] == 0 and l[2] == 1:
        return l
    return [l[0], 1-l[1], l[2], l[3], l[4]]

def b(l):
    if l[1] == 0 and l[3] == 1:
        return l
    return [l[0], l[1], 1-l[2], l[3], l[4]]

def c(l):
    if l[2] == 0 and l[4] == 1:
        return l
    return [l[0], l[1], l[2], 1-l[3], l[4]]

def center_flipped(l, s):
    orl = l
    for i in s:
        if i == "a":
            l = a(l)
        if i == "b":
            l = b(l)
        if i == "c":
            l = c(l)
    center_is_flipped = orl[2] != l[2]
    others_are_not = orl[:2] + orl[3:] == l[:2] + l[3:]
    return center_is_flipped and others_are_not

def binw(n):
    if n == 0:
        yield []
    else:
        for i in [0,1]:
            for b in binw(n-1):
                yield [i] + b

# We actually apply from left to right here, so
# s should be reversed, but since the generators are
# involutions, this does not make a difference.
s = "abcabcbababacbabababcbcabacbabcbcbcbcabcbcbabacbcb"
                
for l in binw(5):
    if not center_flipped(l, s):
        print ("It is not the flip!")
        break
else:
    print ("It is the flip.")


==> anc/implementations.txt <==
N_3
23423432323243232323434232432343434342343432324343

C_3
1231232121213212121232312132123232323123232121323232342343232324323232343423243234343434234343232434312312321212132121212323121321232323231232321213232323423432323243232323434232432343434342343432324343

T_3
123123212121321212123231213212323232312323212132323234234323232432323234342324323434343423434323243431231232121213212121232312132123232323123232121323232342343232324323232343423243234343434234343232434345645654545465454545656454654565656564565654546565234234323232432323234342324323434343423434323243434345345434343543434345453435434545454534545434354544564565454546545454565645465456565656456565454656543453454343435434343454534354345454545345454343545423423432323243232323434232432343434342343432324343123123212121321212123231213212323232312323212132323234234323232432323234342324323434343423434323243431231232121213212121232312132123232323123232121323232342343232324323232343423243234343434234343232434323423432323243232323434232432343434342343432324343434534543434354343434545343543454545453454543435454234234323232432323234342324323434343423434323243431231232121213212121232312132123232323123232121323232342343232324323232343423243234343434234343232434312312321212132121212323121321232323231232321213232323423432323243232323434232432343434342343432324343456456545454654545456564546545656565645656545465652342343232324323232343423243234343434234343232434343453454343435434343454534354345454545345454343545445645654545465454545656454654565656564565654546565434534543434354343434545343543454545453454543435454234234323232432323234342324323434343423434323243431231232121213212121232312132123232323123232121323232342343232324323232343423243234343434234343232434312312321212132121212323121321232323231232321213232323423432323243232323434232432343434342343432324343

D_3
34534543434354343434545343543454545453454543435454123123212121321212123231213212323232312323212132323234234323232432323234342324323434343423434323243433453454343435434343454534354345454545345454343545432342343232324323232343423243234343434234343232434312312321212132121212323121321232323231232321213232

S_3
1231232121213212121232312132123232323123232121323232342343232324323232343423243234343434234343232434312312321212132121212323121321232323231232321213232323423432323243232323434232432343434342343432324343456456545454654545456564546545656565645656545465652342343232324323232343423243234343434234343232434343453454343435434343454534354345454545345454343545445645654545465454545656454654565656564565654546565434534543434354343434545343543454545453454543435454234234323232432323234342324323434343423434323243431231232121213212121232312132123232323123232121323232342343232324323232343423243234343434234343232434312312321212132121212323121321232323231232321213232323423432323243232323434232432343434342343432324343

